ASlib: A Benchmark Library for Algorithm Selection

The task of algorithm selection involves choosing an algorithm from a set of algorithms on a per-instance basis in order to exploit the varying performance of algorithms over a set of instances. The algorithm selection problem is attracting increasing attention from researchers and practitioners in AI. Years of fruitful applications in a number of domains have resulted in a large amount of data, but the community lacks a standard format or repository for this data. This situation makes it difficult to share and compare different approaches effectively, as is done in other, more established fields. It also unnecessarily hinders new researchers who want to work in this area. To address this problem, we introduce a standardized format for representing algorithm selection scenarios and a repository that contains a growing number of data sets from the literature. Our format has been designed to be able to express a wide variety of different scenarios. Demonstrating the breadth and power of our platform, we describe a set of example experiments that build and evaluate algorithm selection models through a common interface. The results display the potential of algorithm selection to achieve significant performance improvements across a broad range of problems and algorithms.

==> results_complete_tables.R <==
##### generate appendix result table

library(BBmisc)
library(xtable)
library(stringr)

source("results_utils.R")

res = load2("~/work/coseal/aslib-r/server_scripts/llama_results.RData")

res = dropNamed(res, c("id", "repl", "llama.fun"))
res = sortByCol(res, c("prob", "algo", "model"))
colnames(res) = c("Scenario", "Type", "Model", "Solved", "PAR10", "MCP")

models = selected.models

sink(file = "results.tex")
catf("\\begin{table}[ht]")
scenarios = unique(res$Scenario)
for (i in seq_along(scenarios)) {
  scenario = scenarios[i] 
  r = subset(res, Scenario == scenario)
  r = subset(r, Model %in% models)
  # sort vbs into first row
  r[c(1, 2), ] = r[c(2, 1), ]
  if (i %% 2 != 1) {
    r = dropNamed(r, c("Type", "Model"))
  }
  r$Scenario = NULL

  # set digits for table
  digits = rep(1, ncol(r) + 1)
  digits[length(digits) - 2] = 2
  xt = xtable(r, digits = digits)
  # latex does not like undescore
  scenario2 = str_replace_all(scenario, "_", "-")
  catf("\\subfloat[caption][%s]{", scenario2)
  catf("\\footnotesize{")
  print(xt, "latex", include.rownames = FALSE, floating = FALSE, booktabs = TRUE)
  catf("}")
  catf("}")
  if (i %% 2 == 0L) {
    catf("\\end{table}")
    catf("\\begin{table}[ht]")
  }
}
catf("\\end{table}")
sink(NULL)



==> results_heatmap.R <==
##### generate heatmap for all scenarios to provide overview of improvements over single best

library(BBmisc)
library(stringr)
library(plyr)
library(ggplot2)
source("results_utils.R")

# tmp = load2("~/cos/aslib-r/server_scripts/llama_results.RData")
tmp = load2("~/work/coseal/aslib-r/server_scripts/llama_results.RData")

res = tmp$res
res$model = convertAlgoNames(res$algo)
# hardcode order to be the same as in the paper
morder = c("baseline", "classif/ksvm", "classif/randomForest", "classif/rpart", "regr/lm", "regr/randomForest", "regr/rpart", "cluster/XMeans")
res$model = factor(res$model, levels=morder)
res$prob = convertScenarioNames(res$prob)
res$prob = factor(res$prob, levels = proborder)

measure = "par10"; sb = "singleBestByPar"
heat = ddply(res, .(prob), function(d) {
  sbscore = d[d$type == sb & d$model == "baseline", measure]
  vbsscore = d[d$type == "vbs" & d$model == "baseline", measure]
  models = subset(d, d$algo != "baseline")
  mscore = models[, measure]
  data.frame(
    algo = models$algo,
    model = factor(models$model, levels = morder[2:length(morder)]),
    diff = sbscore - mscore,
    better = sbscore > mscore,
    factor = sbscore / mscore,
    gapclosed = 1 - (mscore - vbsscore) / (sbscore - vbsscore),
    best = (mscore == min(mscore)),
    ann = sapply(mscore, function(x) {
        if(x == min(mscore)) "*"
        else ""
    })
  )
})

heat$prob = factor(heat$prob, levels = sort(unique(heat$prob), decreasing = TRUE))

# gm.mean = function(x, na.rm = TRUE){
#   exp(mean(log(x[x > 0]), na.rm = na.rm))
# }
# gm.mean.speedups = round(tapply(heat$gapclosed, heat$model, gm.mean), 2)

labels = c("classif/\nksvm", "classif/\nrandomForest", "classif/\nrpart", "regr/\nlm", "regr/\nrandomForest", "regr/\nrpart", "cluster/\nXMeans")
mean.speedups = setNames(sprintf("%.2f", tapply(heat$gapclosed, heat$model, mean)), labels)
best.scenario = setNames(sprintf("%.2f", tapply(heat$gapclosed, heat$prob, max)), 
  as.character(rev(unique(heat$prob))))

options(xpd = TRUE)
levels(heat$model) = sprintf("%s\n(%s)", labels, mean.speedups)
p = ggplot(heat, aes(x = model, y = prob, fill = gapclosed,
  label = sprintf("%.2f%s", gapclosed, ann)))
p = p + geom_tile(colour = "black", guide = "none")
p = p + geom_text(colour = "black")
p = p + scale_fill_gradient2("factor", low = "red", mid = "white", high = "green", space = "Lab")
p = p + labs(x = "", y = "")
p = p + theme_bw() + theme(
  text = element_text(size = 16),
  axis.text.x = element_text(size = 14),
  panel.background = element_blank(),
  panel.grid = element_blank(), panel.border = element_blank()
)
p = p + guides(fill = "none", colour = "none")

ggsave("pics/res-heat-diff.pdf", width = 10, height = 7)
print(p)

warnings()


==> results_show_selection.R <==
##### show feature and solver selection

library(BBmisc)
library(stringr)
library(plyr)
library(ggplot2)
library(xtable)

source("results_utils.R")
source("analyzeFeatSelResult.R")

res = load2("~/work/coseal/aslib-r/server_scripts/selection_results.RData")
res.init = load2("~/work/coseal/aslib-r/server_scripts/selection_results-initial.RData")

tab = data.frame()

for (j in 1:length(res)) {
  r = res[[j]]
  id = r$id
  r.init = res.init[[which(lapply(res.init, function(x) x$id) == id)]]
  row = data.frame(
    scen = r$id,
    r.init$solvs$y,
    paste(length(r$solvs$x$x), sum(r$solvs$x$x), sep = " $\\to$ "),
    r$solvs$y,
    r.init$feats$y,
    paste(length(r$feats$x$x), sum(r$feats$x$x), sep = " $\\to$ "),
    r$feats$y
  )
  tab = rbind(tab, row)
}
colnames(tab) = c("Scenario", "PAR10 full set", "Number", "PAR10 reduced set", "PAR10 full set", "Number", "PAR10 reduced set")

tab$Scenario = convertScenarioNames(tab$Scenario)
tab = tab[match(proborder, tab$Scenario), ]

sink(file = "results_selection-algorithms.tex")
xt = xtable(tab[,1:4], align = "llccc")
print(xt, "latex", only.contents=TRUE, include.rownames = FALSE, floating = FALSE, booktabs = TRUE, sanitize.text.function=function(x){x})
sink(NULL)

colnames(tab) = c("Scenario", "default set", "Number", "PAR10 reduced set", "full set", "Number", "reduced set")
sink(file = "results_selection-features.tex")
xt = xtable(tab[,c(1,5,2,6:7)], align = "llcccc")
print(xt, "latex", only.contents=TRUE, include.rownames = FALSE, floating = FALSE, booktabs = TRUE, sanitize.text.function=function(x){x})
sink(NULL)


==> results_supplementary.R <==
##### generate supplementary results, one table per page

library(BBmisc)
library(xtable)
library(stringr)

library(devtools)
source("results_utils.R")
load_all("~/work/coseal/aslib-r/aslib/")

# FIXME: remove this when we have the steps in the scenario
source("~/work/coseal/aslib-r/server_scripts/eda_config.R")
confpath = "~/work/coseal/aslib-r/configs"

tmp = load2("~/work/coseal/aslib-r/server_scripts/llama_results.RData")
res = tmp$res

res$model = convertAlgoNames(res$algo)
res = dropNamed(res, c("id", "repl", "llama.fun", "algo"))
res = sortByCol(res, c("prob", "model"))
res$model[res$model == "baseline"] = paste0(res$model[res$model == "baseline"], "/", res[res$model == "baseline","type"])
res = res[c("prob", "model", "succ", "par10", "mcp")]
colnames(res) = c("Scenario", "Model", "Solved", "PAR10", "MCP")


sink(file = "results_supplementary.tex")

cat(paste(sep = "\n",
  "\\documentclass[]{elsarticle}",
  "\\usepackage{caption}",
  "\\usepackage{booktabs}",
  "\\begin{document}"
))

scenarios = unique(res$Scenario)
for (i in seq_along(scenarios)) {
  scenario.id = scenarios[i]
  write(scenario.id, stderr())
  ast = parseASScenario(file.path("/home/larsko/work/coseal/aslib_data", scenario.id))
  config = readEDAConfig(ast, confpath)
  steps = make.names(strsplit(ast$desc$default_steps, ", ")[[1]])
  r = subset(res, Scenario == scenario.id)
  # sort vbs into first row
  r[c(1, 4), ] = r[c(4, 1), ]
  r$Scenario = NULL
  feats = getProvidedFeatures(ast, steps)
  costs = getCostsAndPresolvedStatus(ast, steps)$costs
  cap1 = sprintf("Full experimental results for scenario %s. The following feature steps were used: %s (%i features).",
    scenario.id, str_replace_all(collapse(steps, sep=", "), "_", "-"), length(feats))
  if (is.null(costs))
    cap2 = ""
  else
    cap2 = sprintf("The cost for using the feature steps (adapted for presolving) is %g, on average %g per instance.",
      sum(costs), mean(costs))
  xt = xtable(r, caption = paste(cap1, cap2, sep = "\n"))
  print(xt, "latex", include.rownames = FALSE, booktabs = TRUE)
}

cat(paste(sep = "\n",
  "\\end{document}"
))

sink(NULL)



==> results_top_tables.R <==
##### generate top three approaches result table

library(BBmisc)
library(stringr)
source("results_utils.R")

tmp = load2("~/work/coseal/aslib-r/server_scripts/llama_results.RData")
res = tmp$res

sink(file = "results_top_tables.tex")
catf("\\begin{table}[htb]")
catf("\\begin{center}")
catf("\\scriptsize")
catf("\\begin{tabular}{lccc}")
catf("\\toprule")
catf(" & 1st & 2nd & 3rd\\\\")
catf("\\midrule")

res$model2 = convertAlgoNames(res$algo)

for(i in proborder) {
    x = subset(res, prob==i)
    x$rel = x$par10/na.omit(x$par10[x$type=="singleBestByPar"])
    y = head(sortByCol(subset(x, algo!="baseline"), "rel"), 3)
    catf("\\pbox{.25\\textwidth}{", newline=F)
    catf(str_replace_all(i, "_", "-"), newline=F)
    catf("} & ", newline=F)
    catf(paste(y$model2, collapse=" & "), newline=F)
    catf("\\\\")
    catf(" & ", newline=F)
    catf(paste(round(y$rel, digits=3), collapse=" & "), newline=F)
    catf("\\\\[.5em]")
}

catf("\\bottomrule")
catf("\\end{tabular}")
catf("\\caption{Best performing approaches (by PAR10) across all data sets. The number underneath the name of the approach is the factor compared to the single best and has been rounded to three digits. That is, 0.5 means that the respective approach had a PAR10 score that was 0.5 times the score of the single best.}")
catf("\\label{tab:top}")
catf("\\end{center}")
catf("\\end{table}")
sink(NULL)


==> results_utils.R <==
# maybe display only a subset of models
selected.models = c(
  "vbs",
  "singleBestByPar",

  "randomForest",
  "lm",
  "rpart",
  "ksvm",
  "XMeans"
)

convertAlgoNames = function(x) {
  x = str_replace(x, "_preproc", "")
  x = str_replace(x, "_", "/")
  return(x)
}

# make names more readable
convertModelNames = function(x) {
  x = str_replace(x, "classif\\.", "")
  x = str_replace(x, "regr\\.", "")
  x = str_replace(x, ".*/", "")
  # x = str_replace(x, "bayes/", "")
  #x = str_replace(x, "singleBestByPar", "Par10")
  #x = str_replace(x, "randomForest", "Forest")
  #x = str_replace(x, "ksvm", "SVM")
  return(x)
}

# make names more readable
convertScenarioNames = function(x) {
  x = toupper(x)
  x = str_replace_all(x, "_", "-")
  x = mapValues(x, "PREMARSHALLING-ASTAR-2015", "PREMAR-ASTAR-2015")
  return(x)
}

proborder = c("SAT11-HAND", "SAT11-INDU", "SAT11-RAND", "SAT12-ALL", "SAT12-HAND", "SAT12-INDU", "SAT12-RAND", "SAT15-INDU", "QBF-2011", "QBF-2014", "MAXSAT12-PMS", "MAXSAT15-PMS-INDU", "CSP-2010", "CSP-MZN-2013", "PROTEUS-2014", "ASP-POTASSCO", "PREMAR-ASTAR-2015")

